Tracking Anything with Decoupled Video Segmentation

Training data for video segmentation are expensive to annotate. This impedes extensions of end-to-end algorithms to new video segmentation tasks, especially in large-vocabulary settings. To 'track anything' without training on video data for every individual task, we develop a decoupled video segmentation approach (DEVA), composed of task-specific image-level segmentation and class/task-agnostic bi-directional temporal propagation. Due to this design, we only need an image-level model for the target task (which is cheaper to train) and a universal temporal propagation model which is trained once and generalizes across tasks. To effectively combine these two modules, we use bi-directional propagation for (semi-)online fusion of segmentation hypotheses from different frames to generate a coherent segmentation. We show that this decoupled formulation compares favorably to end-to-end approaches in several data-scarce tasks including large-vocabulary video panoptic segmentation, open-world video segmentation, referring video segmentation, and unsupervised video object segmentation. Code is available at: https://hkchengrex.github.io/Tracking-Anything-with-DEVA

==> code/consensus.py <==
from typing import List, Dict
import torch

# we use gurobi for solving the integer program
import gurobipy as gp
from gurobipy import GRB


def merge_propagation_with_consensus(candidate_segments: List[Dict[int, torch.Tensor]],
                                     frames: List[torch.Tensor]):
    """
    Find consensus from a list of input candidates (Section 3.2.1)

    Args:
        candidate_segments: List of dictionaries (Seg_t, Seg_(t+1), ...}, 
                            each representing image segmentation from a frame.
                            The dictionaries are indexed by object id and contain binary segments. 
        frames:             List of corresponding frames (I_t, I_(t+1), ...).
    Returns:
        A new dictionary with the consensus. C_t in the paper.
    """

    # first, we spatially align all segmentations to the keyframe t -- Equation (1) in the paper
    # the first frame (keyframe) does not require spatial alignment
    aligned_segments = [candidate_segments[0]]
    for frame_i, segment_i in zip(frames[1:], candidate_segments[1:]):
        aligned_segments.append(prop(frame_i, segment_i, frames[0]))

    # next, we take the union of all aligned segments into a single set (P)
    # Equation (2) in the paper
    segments_union = take_union(aligned_segments)
    total_num_segments = len(segments_union)

    # pairwise_iou is a symmetric Tensor of shape (total_num_segments, total_num_segments)
    # pairwise_iou[i,j] contains the IoU between segment i and j
    pairwise_iou = get_all_pairwise_iou(segments_union, segments_union)

    # creating the gurobi model
    model = gp.Model("solver")

    # add a binary indicator variable to the model
    v = model.addMVar(shape=(total_num_segments, 1), vtype=GRB.BINARY, name="v")

    # Equation (6) in the paper
    support = pairwise_iou * (pairwise_iou > 0.5)

    # vectorized implementation of Equation (7) in the paper
    overlap = ((pairwise_iou > 0.5) * (v @ v.transpose())).sum()

    # alpha hyperparameter for penalizing noisy segments
    alpha = 0.5
    penalty = -alpha * v.sum()

    # set the objective for the integer program
    model.setObjective(support + penalty, GRB.MAXIMIZE)

    # set the constraint for the integer program
    model.addConstr(overlap == 0)

    # solve the integer program (Equation 4 in the paper)
    model.optimize()

    # obtain the solution as a list of booleans, 1 if the segment is selected, 0 otherwise
    v = (v.X > 0.5)[:, 0].tolist()

    # create the output dictionary
    output_segments = {}
    for i, selected in enumerate(v):
        if selected:
            output_segments[i] = segments_union[i]

    # overlap_resolution as defined in overlap_resolution.py
    output_segments = overlap_resolution(output_segments)

    return output_segments

==> code/merge_prop_with_consensus.py <==
from typing import Dict
import torch


def merge_propagation_with_consensus(propagated_segments: Dict[int, torch.Tensor],
                                     consensus_segments: Dict[int, torch.Tensor]):
    """
    Merge propagated segments with consensus segments (Section 3.2.2)

    Args:
        propagated_segments: Dictionary indexed by object id containing binary segments. 
                             R_t in the paper.
        consensus_segments:  Dictionary indexed by object id containing binary segments. 
                             C_t in the paper.
        object ids from propagated_segments and consensus_segments are not related.
    Returns:
        A new dictionary with merged binary segments. M_t in the paper.
    """

    # record all matches between propagated and consensus segments.
    propagated_to_consensus_matching = {}
    """
    Here, we match the propagated with consensus segments using IoU.
    """
    for propagated_id, propagated_segments in propagated_segments.items():

        # skip if the segment is already matched as matching is unique
        if propagated_id in matched_propagated_id:
            continue

        for consensus_id, consensus_segments in consensus_segments.items():

            # skip if the segment is already matched as matching is unique
            if consensus_id in matched_consensus_id:
                continue

            iou, _, union = get_iou(propagated_segments, consensus_segments)
            matched = (iou > 0.5)
            if matched:
                propagated_to_consensus_matching[propagated_id] = consensus_id
                break

    output_segments = {}
    """
    Next, we combine all the segments as a single output. Equation (9) in the paper.
    """

    # add all matched segments
    for propagated_id, consensus_id in propagated_to_consensus_matching.items():
        # merge the two masks
        output_segments[propagated_id] = mask_union(propagated_segments[propagated_id],
                                                    consensus_segments[consensus_id])

    # add all unmatched propagated segments as passthrough
    for propagated_id, propagated_segments in propagated_segments.items():
        if propagated_id not in matched_propagated_id:
            output_segments[propagated_id] = propagated_segments

    # add all unmatched consensus segments as new objects
    for consensus_id, consensus_segments in consensus_segments.items():
        if consensus_id not in matched_consensus_id:
            # consensus_id is given by the detection model and is not related to propagated_id
            # therefore we need to find a new object id for this segment
            new_object_id = find_new_object_id(consensus_id)
            output_segments[new_object_id] = consensus_segments

    # overlap_resolution as defined in overlap_resolution.py
    output_segments = overlap_resolution(output_segments)

    return output_segments

==> code/overlap_resolution.py <==
from typing import Dict
import torch


def overlap_resolution(segments: Dict[int, torch.Tensor]):
    """
    Resolve overlapping binary segments by prioritizing smaller segments.

    Args:
        segments: Dictionary indexed by object id, containing 
                  potentially overlapping binary segments.
    Returns:
        A new dictionary with non-overlapping binary segments.
    """

    # sort object ids by area in descending order
    object_id_sorted_by_area = sort_by_descending_area(segments.keys(),
                                      key=lambda x: segments[x].sum(),
                                      reverse=True)

    height, width = segments[object_id_sorted_by_area[0]].shape

    # this buffer is used to keep track of object-pixel assignments
    rendering_buffer = torch.zeros((height, width), dtype=torch.int32)

    for object_id in object_id_sorted_by_area:
        # get the binary segment for the current object
        segment = segments[object_id]

        # assign object id to the buffer and overwrite existing object id
        # since we iterate from the largest to smallest object, smaller objects are prioritized
        rendering_buffer[segment > 0] = object_id

    # convert the buffer to a dictionary for output
    output_segments = {
        object_id: (rendering_buffer == object_id)
        for object_id in object_id_sorted_by_area
    }

    return output_segments

